Neuronal graphs: a graph theory primer for microscopic, functional networks of neurons recorded by Calcium imaging

Connected networks are a fundamental structure of neurobiology. Understanding these networks will help us elucidate the neural mechanisms of computation. Mathematically speaking these networks are `graphs' - structures containing objects that are connected. In neuroscience, the objects could be regions of the brain, e.g. fMRI data, or be individual neurons, e.g. calcium imaging with fluorescence microscopy. The formal study of graphs, graph theory, can provide neuroscientists with a large bank of algorithms for exploring networks. Graph theory has already been applied in a variety of ways to fMRI data but, more recently, has begun to be applied at the scales of neurons, e.g. from functional calcium imaging. In this primer we explain the basics of graph theory and relate them to features of microscopic functional networks of neurons from calcium imaging - neuronal graphs. We explore recent examples of graph theory applied to calcium imaging and we highlight some areas where researchers new to the field could go awry.

==> notebooks/.ipynb_checkpoints/CJN_graph-models-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Aim of this notebook:\n",
    "To output a list of nodes and edges for plotting with tkz-graph in the paper."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import networkx as nx\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import seaborn as sns\n",
    "\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "n = 30\n",
    "k = int(np.log(n))+1\n",
    "m = 2\n",
    "p = 2*np.log(n)/n\n",
    "b = 0.5\n",
    "\n",
    "N = 10000\n",
    "kN = int(np.log(N))+1\n",
    "pN = 2*np.log(N)/N\n",
    "\n",
    "scale = 2\n",
    "\n",
    "seed = 42\n",
    "\n",
    "save = True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def nx2tikz(G,output=None,scale=1):\n",
    "    edgeSettings = 'local=true,lw=1.0pt,,style={opacity=0.5}'\n",
    "    # positions for layout\n",
    "    pos = nx.spring_layout(G,iterations=200)\n",
    "    degree = np.asarray([val for (node, val) in G.degree()])\n",
    "#     degree = 100*(degree-degree.min())/degree.max()\n",
    "    degree = 100*(degree/13)\n",
    "#     print(degree)\n",
    "    if output is None:\n",
    "        # print for tikz plotting\n",
    "        for v in pos.keys():\n",
    "            print('\\Vertex[x={0},y={1}]{{V{2}}}'.format(pos[v][0]*scale,pos[v][1]*scale,v))\n",
    "            print('\\AddVertexColor{NavyBlue!{0}}{V{1}'.format(int(degree[v]),v))\n",
    "        for e in G.edges:\n",
    "            print('\\Edge[{0}](V{1})(V{2})'.format(edgeSettings,e[0],e[1]))\n",
    "    else:\n",
    "        with open(output,'w') as f:\n",
    "            f.write('\\\\begin{tikzpicture}\\n')\n",
    "            f.write('\\t\\\\GraphInit[vstyle=Simple]\\n')\n",
    "            f.write('\\t\\\\SetGraphUnit{1}\\n')\n",
    "            f.write('\\t\\\\tikzset{VertexStyle/.append style = {minimum size=5pt, fill=NavyBlue!0}}\\n')\n",
    "            # print for tikz plotting\n",
    "            for v in pos.keys():\n",
    "                f.write('\\t\\\\Vertex[x={0},y={1}]{{V{2}}}\\n'.format(pos[v][0]*scale,pos[v][1]*scale,v))\n",
    "                f.write('\\t\\\\AddVertexColor{{NavyBlue!{0}}}{{V{1}}}\\n'.format(degree[v],v))\n",
    "            for e in G.edges:\n",
    "                f.write('\\t\\\\Edge[{0}](V{1})(V{2})\\n'.format(edgeSettings,e[0],e[1]))\n",
    "            f.write('\\\\end{tikzpicture}\\n')\n",
    "        \n",
    "    return None"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Erdos-Renyi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "G = nx.gnp_random_graph(n, p, seed)\n",
    "\n",
    "if save:\n",
    "    nx2tikz(G,'erdosRenyi.tex',scale)\n",
    "\n",
    "degrees = [val for (node, val) in G.degree()]\n",
    "nx.draw_spring(G,node_color=degrees,cmap='Blues',iterations=200)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Watts-Strogatz"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "G = nx.watts_strogatz_graph(n, k, b, seed)\n",
    "\n",
    "if save:\n",
    "    nx2tikz(G,'wattsStrogatz.tex',scale)\n",
    "\n",
    "degrees = [val for (node, val) in G.degree()]\n",
    "nx.draw_spring(G,node_color=degrees,cmap='Blues',iterations=200)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Barabasi-Albert"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "G = nx.barabasi_albert_graph(n, m, seed)\n",
    "\n",
    "if save:\n",
    "    nx2tikz(G,'barabasiAlbert.tex',scale)\n",
    "\n",
    "degrees = [val for (node, val) in G.degree()]\n",
    "nx.draw_spring(G,node_color=degrees,cmap='Blues',iterations=200)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Degree Distributions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "results = pd.DataFrame(index=np.arange(n),columns=['er','ws','ba'])\n",
    "\n",
    "# Erdos-Renyi\n",
    "er_G = nx.gnp_random_graph(N, pN, seed)\n",
    "degrees = er_G.degree()\n",
    "for i,d in enumerate(degrees):\n",
    "    results.loc[i,'er'] = d[1]\n",
    "\n",
    "# Watts-Strogatz\n",
    "ws_G = nx.watts_strogatz_graph(N, kN, b, seed)\n",
    "degrees = ws_G.degree()\n",
    "for i,d in enumerate(degrees):\n",
    "    results.loc[i,'ws'] = d[1]\n",
    "\n",
    "# Barabasi-Albert\n",
    "ba_G = nx.barabasi_albert_graph(N, m, seed)\n",
    "degrees = ba_G.degree()\n",
    "for i,d in enumerate(degrees):\n",
    "    results.loc[i,'ba'] = d[1]\n",
    "    \n",
    "melted = results.reset_index().melt(id_vars='index',var_name='model',value_name='degree')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "with sns.plotting_context('poster'):\n",
    "    plt.figure()\n",
    "    sns.distplot(results['er'], bins=np.arange(40)-0.5, norm_hist=True, kde=False)\n",
    "    sns.despine()\n",
    "    plt.ylim([0,0.5])\n",
    "    plt.yticks([0,0.1,0.2,0.3,0.4,0.5])\n",
    "    plt.xlim([0,30])\n",
    "    plt.xticks([0,10,20,30])\n",
    "    plt.ylabel('Probability')\n",
    "    plt.xlabel('Degree')\n",
    "    sns.despine()\n",
    "    plt.tight_layout()\n",
    "    if save:\n",
    "        plt.savefig('er_degree_dist.pdf')\n",
    "\n",
    "with sns.plotting_context('poster'):\n",
    "    plt.figure()\n",
    "    sns.distplot(results['ws'], bins=np.arange(40)-0.5, norm_hist=True, kde=False)\n",
    "    sns.despine()\n",
    "    plt.ylim([0,0.5])\n",
    "    plt.yticks([0,0.1,0.2,0.3,0.4,0.5])\n",
    "    plt.xlim([0,30])\n",
    "    plt.xticks([0,10,20,30])\n",
    "    # plt.ylabel('Probability')\n",
    "    plt.xlabel('Degree')\n",
    "    sns.despine()\n",
    "    plt.tight_layout()\n",
    "    if save:\n",
    "        plt.savefig('ws_degree_dist.pdf')\n",
    "\n",
    "with sns.plotting_context('poster'):\n",
    "    plt.figure()\n",
    "    sns.distplot(results['ba'], bins=np.arange(40)-0.5, norm_hist=True, kde=False)\n",
    "    sns.despine()\n",
    "    plt.ylim([0,0.5])\n",
    "    plt.yticks([0,0.1,0.2,0.3,0.4,0.5])\n",
    "    plt.xlim([0,30])\n",
    "    plt.xticks([0,10,20,30])\n",
    "    # plt.ylabel('Probability')\n",
    "    plt.xlabel('Degree')\n",
    "    sns.despine()\n",
    "    plt.tight_layout()\n",
    "    if save:\n",
    "        plt.savefig('ba_degree_dist.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.1"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "state": {},
    "version_major": 2,
    "version_minor": 0
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> notebooks/.ipynb_checkpoints/CJN_graph-tool-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Imports"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import pandas as pd\n",
    "import dabest\n",
    "from graph_tool.all import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "dF = pd.DataFrame(index=np.arange(6))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Unweighted, low mean degree"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gul = Graph(directed=False)\n",
    "v1 = gul.add_vertex()\n",
    "v2 = gul.add_vertex()\n",
    "v3 = gul.add_vertex()\n",
    "v4 = gul.add_vertex()\n",
    "v5 = gul.add_vertex()\n",
    "v6 = gul.add_vertex()\n",
    "e = gul.add_edge(v1, v2)\n",
    "e = gul.add_edge(v1, v3)\n",
    "e = gul.add_edge(v2, v3)\n",
    "e = gul.add_edge(v2, v4)\n",
    "e = gul.add_edge(v2, v5)\n",
    "e = gul.add_edge(v3, v6)\n",
    "e = gul.add_edge(v4, v5)\n",
    "e = gul.add_edge(v4, v6)\n",
    "graph_draw(gul,\n",
    "           vertex_text=gul.vertex_index,\n",
    "           vertex_font_size=18,\n",
    "           output_size=(200, 200))\n",
    "\n",
    "dF['Unweighted Low Mean'] = gul.get_out_degrees(gul.get_vertices())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Unweighted, high mean degree"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "guh = Graph(directed=False)\n",
    "v1 = guh.add_vertex()\n",
    "v2 = guh.add_vertex()\n",
    "v3 = guh.add_vertex()\n",
    "v4 = guh.add_vertex()\n",
    "v5 = guh.add_vertex()\n",
    "v6 = guh.add_vertex()\n",
    "e1 = guh.add_edge(v1, v2)\n",
    "e2 = guh.add_edge(v1, v3)\n",
    "e3 = guh.add_edge(v1, v4)\n",
    "e4 = guh.add_edge(v1, v5)\n",
    "e5 = guh.add_edge(v1, v6)\n",
    "e6 = guh.add_edge(v2, v3)\n",
    "e7 = guh.add_edge(v2, v4)\n",
    "e8 = guh.add_edge(v2, v5)\n",
    "e9 = guh.add_edge(v2, v6)\n",
    "e10 = guh.add_edge(v3, v4)\n",
    "e11 = guh.add_edge(v3, v5)\n",
    "e12 = guh.add_edge(v3, v6)\n",
    "e13 = guh.add_edge(v4, v5)\n",
    "e14 = guh.add_edge(v4, v6)\n",
    "e15 = guh.add_edge(v5, v6)\n",
    "graph_draw(guh,\n",
    "           vertex_text=guh.vertex_index,\n",
    "           vertex_font_size=18,\n",
    "           output_size=(200, 200))\n",
    "\n",
    "dF['Unweighted High Mean'] = guh.get_out_degrees(guh.get_vertices())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Weighted, low mean degree"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gwl = Graph(directed=False)\n",
    "v1 = gwl.add_vertex()\n",
    "v2 = gwl.add_vertex()\n",
    "v3 = gwl.add_vertex()\n",
    "v4 = gwl.add_vertex()\n",
    "v5 = gwl.add_vertex()\n",
    "v6 = gwl.add_vertex()\n",
    "e1 = gwl.add_edge(v1, v2)\n",
    "e2 = gwl.add_edge(v1, v3)\n",
    "e3 = gwl.add_edge(v1, v4)\n",
    "e4 = gwl.add_edge(v1, v5)\n",
    "e5 = gwl.add_edge(v1, v6)\n",
    "e6 = gwl.add_edge(v2, v3)\n",
    "e7 = gwl.add_edge(v2, v4)\n",
    "e8 = gwl.add_edge(v2, v5)\n",
    "e9 = gwl.add_edge(v2, v6)\n",
    "e10 = gwl.add_edge(v3, v4)\n",
    "e11 = gwl.add_edge(v3, v5)\n",
    "e12 = gwl.add_edge(v3, v6)\n",
    "e13 = gwl.add_edge(v4, v5)\n",
    "e14 = gwl.add_edge(v4, v6)\n",
    "e15 = gwl.add_edge(v5, v6)\n",
    "eweights = gwl.new_edge_property(\"double\")\n",
    "eweights.a = [20, 5, 10, 5, 10, 5, 20, 5, 10, 5, 10, 5, 20, 5, 10]\n",
    "graph_draw(gwl,\n",
    "           vertex_text=gwl.vertex_index,\n",
    "           vertex_font_size=18,\n",
    "           output_size=(200, 200),\n",
    "           edge_pen_width=eweights)\n",
    "\n",
    "dF['Weighted Low Mean'] = gwl.get_out_degrees(gwl.get_vertices())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Weighted, high mean degree"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gwh = Graph(directed=False)\n",
    "v1 = gwh.add_vertex()\n",
    "v2 = gwh.add_vertex()\n",
    "v3 = gwh.add_vertex()\n",
    "v4 = gwh.add_vertex()\n",
    "v5 = gwh.add_vertex()\n",
    "v6 = gwh.add_vertex()\n",
    "e1 = gwh.add_edge(v1, v2)\n",
    "e2 = gwh.add_edge(v1, v3)\n",
    "e3 = gwh.add_edge(v1, v4)\n",
    "e4 = gwh.add_edge(v1, v5)\n",
    "e5 = gwh.add_edge(v1, v6)\n",
    "e6 = gwh.add_edge(v2, v3)\n",
    "e7 = gwh.add_edge(v2, v4)\n",
    "e8 = gwh.add_edge(v2, v5)\n",
    "e9 = gwh.add_edge(v2, v6)\n",
    "e10 = gwh.add_edge(v3, v4)\n",
    "e11 = gwh.add_edge(v3, v5)\n",
    "e12 = gwh.add_edge(v3, v6)\n",
    "e13 = gwh.add_edge(v4, v5)\n",
    "e14 = gwh.add_edge(v4, v6)\n",
    "e15 = gwh.add_edge(v5, v6)\n",
    "eweights = gwh.new_edge_property('double')\n",
    "eweights.a = [20, 15, 10, 10, 10, 15, 20, 15, 10, 10, 10, 15, 20, 15, 10]\n",
    "graph_draw(gwh,\n",
    "           vertex_text=gwh.vertex_index,\n",
    "           vertex_font_size=18,\n",
    "           output_size=(200, 200),\n",
    "           edge_pen_width=eweights)\n",
    "\n",
    "dF['Weighted High Mean'] = gwh.get_out_degrees(gwh.get_vertices())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Unweighted Low Mean</th>\n",
       "      <th>Unweighted High Mean</th>\n",
       "      <th>Weighted Low Mean</th>\n",
       "      <th>Weighted High Mean</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>4</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Unweighted Low Mean  Unweighted High Mean  Weighted Low Mean  \\\n",
       "0                    2                     5                  5   \n",
       "1                    4                     5                  5   \n",
       "2                    3                     5                  5   \n",
       "3                    3                     5                  5   \n",
       "4                    2                     5                  5   \n",
       "\n",
       "   Weighted High Mean  \n",
       "0                   5  \n",
       "1                   5  \n",
       "2                   5  \n",
       "3                   5  \n",
       "4                   5  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(dF.head())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3.8/site-packages/scipy/stats/_distn_infrastructure.py:1740: RuntimeWarning: invalid value encountered in true_divide\n",
      "  x = np.asarray((x - loc)/scale, dtype=dtyp)\n",
      "/usr/lib/python3.8/site-packages/scipy/stats/_distn_infrastructure.py:899: RuntimeWarning: invalid value encountered in greater_equal\n",
      "  return (a <= x) & (x <= b)\n",
      "/usr/lib/python3.8/site-packages/scipy/stats/_distn_infrastructure.py:899: RuntimeWarning: invalid value encountered in less_equal\n",
      "  return (a <= x) & (x <= b)\n",
      "/usr/lib/python3.8/site-packages/scipy/stats/_distn_infrastructure.py:1741: RuntimeWarning: invalid value encountered in greater\n",
      "  cond0 = self._argcheck(*args) & (scale > 0)\n",
      "/usr/lib/python3.8/site-packages/scipy/stats/_distn_infrastructure.py:1742: RuntimeWarning: invalid value encountered in greater\n",
      "  cond1 = self._support_mask(x, *args) & (scale > 0)\n",
      "/home/chas/.local/lib/python3.8/site-packages/lqrt/lqrt.py:349: RuntimeWarning: invalid value encountered in less\n",
      "  p_value = np.sum(D_q_test < D_qs) / bootstrap\n",
      "/home/chas/.local/lib/python3.8/site-packages/seaborn/utils.py:238: MatplotlibDeprecationWarning: \n",
      "The tick1On function was deprecated in Matplotlib 3.1 and will be removed in 3.3. Use Tick.tick1line.get_visible instead.\n",
      "  maj_on = any(t.tick1On for t in ax_i.yaxis.majorTicks)\n",
      "/home/chas/.local/lib/python3.8/site-packages/seaborn/utils.py:239: MatplotlibDeprecationWarning: \n",
      "The tick1On function was deprecated in Matplotlib 3.1 and will be removed in 3.3. Use Tick.tick1line.get_visible instead.\n",
      "  min_on = any(t.tick1On for t in ax_i.yaxis.minorTicks)\n",
      "/home/chas/.local/lib/python3.8/site-packages/seaborn/utils.py:242: MatplotlibDeprecationWarning: \n",
      "The tick2On function was deprecated in Matplotlib 3.1 and will be removed in 3.3. Use Tick.tick2line.set_visible instead.\n",
      "  t.tick2On = maj_on\n",
      "/home/chas/.local/lib/python3.8/site-packages/seaborn/utils.py:244: MatplotlibDeprecationWarning: \n",
      "The tick2On function was deprecated in Matplotlib 3.1 and will be removed in 3.3. Use Tick.tick2line.set_visible instead.\n",
      "  t.tick2On = min_on\n",
      "/home/chas/.local/lib/python3.8/site-packages/dabest/_classes.py:589: UserWarning: The lower limit of the BCa interval cannot be computed. It is set to the effect size itself. All bootstrap values were likely all the same.\n",
      "  warnings.warn(err_temp.substitute(lim_type=\"lower\"),\n",
      "/home/chas/.local/lib/python3.8/site-packages/dabest/_classes.py:594: UserWarning: The upper limit of the BCa interval cannot be computed. It is set to the effect size itself. All bootstrap values were likely all the same.\n",
      "  warnings.warn(err_temp.substitute(lim_type=\"upper\"),\n",
      "/usr/lib/python3.8/site-packages/scipy/stats/_distn_infrastructure.py:903: RuntimeWarning: invalid value encountered in greater\n",
      "  return (a < x) & (x < b)\n",
      "/usr/lib/python3.8/site-packages/scipy/stats/_distn_infrastructure.py:903: RuntimeWarning: invalid value encountered in less\n",
      "  return (a < x) & (x < b)\n",
      "/usr/lib/python3.8/site-packages/scipy/stats/_distn_infrastructure.py:1912: RuntimeWarning: invalid value encountered in less_equal\n",
      "  cond2 = cond0 & (x <= _a)\n",
      "/home/chas/.local/lib/python3.8/site-packages/dabest/_stats_tools/effsize.py:226: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  return M / divisor\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 500x400 with 2 Axes>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 500x400 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 500x400 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 500x400 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 500x400 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "two_groups_unpaired = dabest.load(dF, idx=('Unweighted Low Mean','Unweighted High Mean'), resamples=5000)\n",
    "two_groups_unpaired.mean_diff.plot()\n",
    "\n",
    "two_groups_unpaired = dabest.load(dF, idx=('Weighted Low Mean','Unweighted High Mean'), resamples=5000)\n",
    "two_groups_unpaired.mean_diff.plot()\n",
    "\n",
    "two_groups_unpaired = dabest.load(dF, idx=('Unweighted Low Mean','Unweighted High Mean'), resamples=5000)\n",
    "two_groups_unpaired.mean_diff.plot()\n",
    "\n",
    "two_groups_unpaired = dabest.load(dF, idx=('Unweighted Low Mean','Unweighted High Mean'), resamples=5000)\n",
    "two_groups_unpaired.mean_diff.plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Paths"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "g = Graph(directed=False)\n",
    "v = g.add_vertex(n=12)\n",
    "edges = [[0,1],\n",
    "         [0,2],\n",
    "         [1,3],\n",
    "         [1,4],\n",
    "         [2,3],\n",
    "         [2,5],\n",
    "         [3,4],\n",
    "         [3,5],\n",
    "         [3,7],\n",
    "         [3,8],\n",
    "         [4,6],\n",
    "         [5,6],\n",
    "         [6,7],\n",
    "         [6,9],\n",
    "         [6,11],\n",
    "         [7,10],\n",
    "         [8,11],\n",
    "         [9,10],\n",
    "         [0,3],\n",
    "         [3,6],\n",
    "         [6,10]]\n",
    "e = g.add_edge_list(edges)\n",
    "graph_draw(g,\n",
    "           vertex_text=g.vertex_index,\n",
    "           vertex_font_size=18,\n",
    "           output_size=(200, 200))\n",
    "shortest_paths = distance_histogram(g)\n",
    "\n",
    "with sns.plotting_context('poster'):\n",
    "    plt.figure()\n",
    "    sns.distplot(shortest_paths[1][:-1:],\n",
    "                 bins=shortest_paths[1],\n",
    "                 hist=True,\n",
    "                 kde=False,\n",
    "                 hist_kws={'weights':shortest_paths[0],\n",
    "                           'align':'left',\n",
    "                           'rwidth':0.9})\n",
    "    plt.xlabel('Shortest Path Length')\n",
    "    plt.ylabel('Count')\n",
    "    plt.xlim([0,4])\n",
    "    plt.xticks(np.arange(1,4,1))\n",
    "    sns.despine()\n",
    "    plt.tight_layout()\n",
    "    plt.savefig('distance_histogram.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Centrality"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Closeness:\t [0.13 0.13 0.13 1.   0.37 0.37 0.84 0.37 0.13 0.   0.06 0.06]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V Betweenness:\t [0.02 0.02 0.02 1.   0.07 0.07 0.88 0.08 0.07 0.   0.02 0.05]\n",
      "Edges:\t [[0, 1], [0, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 4], [3, 5], [3, 7], [3, 8], [4, 6], [5, 6], [6, 7], [6, 9], [6, 11], [7, 10], [8, 11], [9, 10], [0, 3], [3, 6], [6, 10]]\n",
      "E Betweenness:\t [0.05 0.05 0.58 0.18 0.58 0.18 0.33 0.33 0.71 0.96 0.56 0.56 0.22 0.87\n",
      " 0.89 0.22 0.27 0.   0.71 1.   0.6 ]\n"
     ]
    }
   ],
   "source": [
    "np.set_printoptions(precision=2,suppress=True)\n",
    "\n",
    "c = closeness(g)\n",
    "graph_draw(g,\n",
    "           vertex_fill_color=c,\n",
    "           vertex_size=prop_to_size(c, mi=5, ma=15),\n",
    "           vcmap=mpl.cm.gist_heat,\n",
    "           vorder=c,\n",
    "           output_size=(200, 200))\n",
    "print('Closeness:\\t',(c.a-c.a.min())/(c.a.max()-c.a.min()))\n",
    "\n",
    "vp, ep = betweenness(g)\n",
    "graph_draw(g,\n",
    "           vertex_fill_color=vp,\n",
    "           vertex_size=prop_to_size(vp, mi=5, ma=15),\n",
    "           edge_pen_width=prop_to_size(ep, mi=0.5, ma=5),\n",
    "           vcmap=mpl.cm.gist_heat,\n",
    "           vorder=vp,\n",
    "           output_size=(200, 200))\n",
    "print('V Betweenness:\\t',(vp.a-vp.a.min())/(vp.a.max()-vp.a.min()))\n",
    "print('Edges:\\t',edges)\n",
    "print('E Betweenness:\\t',(ep.a-ep.a.min())/(ep.a.max()-ep.a.min()))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Motifs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "N-motif counts:\t [ 21.  55. 132. 253. 371. 405. 319. 174.  61.  12.   1.]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "counts = np.zeros([11,])\n",
    "for k in np.arange(2,13):\n",
    "    m = motifs(g,k)\n",
    "    counts[k-2] = sum(m[1])\n",
    "    \n",
    "print('N-motif counts:\\t',counts)\n",
    "\n",
    "with sns.plotting_context('poster'):\n",
    "    plt.figure()\n",
    "    sns.distplot(np.arange(2,13),\n",
    "                 bins=np.arange(0,13),\n",
    "                 hist=True,\n",
    "                 kde=False,\n",
    "                 hist_kws={'weights':counts,\n",
    "                           'align':'left',\n",
    "                           'rwidth':0.9})\n",
    "    plt.xlabel('N-Motif')\n",
    "    plt.ylabel('Count')\n",
    "    plt.xlim([0,13])\n",
    "    plt.xticks(np.arange(0,13,2))\n",
    "    sns.despine()\n",
    "    plt.tight_layout()\n",
    "    plt.savefig('motif_histogram.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Modularity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<VertexPropertyMap object with value type 'vector<double>', for Graph 0x7f3bc0333430, at 0x7f3bc0336be0>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gc = Graph(directed=False)\n",
    "v = gc.add_vertex(n=12)\n",
    "edges = [[0,1],\n",
    "         [0,2],\n",
    "         [1,3],\n",
    "         [1,4],\n",
    "         [2,3],\n",
    "         [2,5],\n",
    "         [3,4],\n",
    "         [3,5],\n",
    "         [3,7],\n",
    "         [3,8],\n",
    "         [4,6],\n",
    "         [5,6],\n",
    "         [6,7],\n",
    "         [6,9],\n",
    "         [6,11],\n",
    "         [7,10],\n",
    "         [8,11],\n",
    "         [9,10],\n",
    "         [0,3],\n",
    "         [3,6],\n",
    "         [6,10]]\n",
    "e = gc.add_edge_list(edges)\n",
    "\n",
    "state = minimize_blockmodel_dl(gc)\n",
    "state.draw(vertex_text=gc.vertex_index,\n",
    "           vertex_font_size=18,\n",
    "           output_size=(200, 200))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Clustering"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Clustering coefficients:\t [0.67 0.67 0.67 0.25 0.67 0.67 0.24 0.67 0.   1.   0.67 0.  ]\n",
      "global clustering coefficients:\t 0.3698630136986301\n"
     ]
    }
   ],
   "source": [
    "gc = Graph(directed=False)\n",
    "v = gc.add_vertex(n=12)\n",
    "edges = [[0,1],\n",
    "         [0,2],\n",
    "         [1,3],\n",
    "         [1,4],\n",
    "         [2,3],\n",
    "         [2,5],\n",
    "         [3,4],\n",
    "         [3,5],\n",
    "         [3,7],\n",
    "         [3,8],\n",
    "         [4,6],\n",
    "         [5,6],\n",
    "         [6,7],\n",
    "         [6,9],\n",
    "         [6,11],\n",
    "         [7,10],\n",
    "         [8,11],\n",
    "         [9,10],\n",
    "         [0,3],\n",
    "         [3,6],\n",
    "         [6,10]]\n",
    "e = gc.add_edge_list(edges)\n",
    "\n",
    "clust = local_clustering(gc)\n",
    "clust = clust.get_array()\n",
    "\n",
    "print('Clustering coefficients:\\t',clust)\n",
    "\n",
    "gclust = global_clustering(gc)\n",
    "\n",
    "print('global clustering coefficients:\\t',gclust[0])"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.1"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "state": {},
    "version_major": 2,
    "version_minor": 0
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> notebooks/.ipynb_checkpoints/CJN_toys-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Aim of this notebook:\n",
    "To output a list of nodes and edges for plotting with tkz-graph in the paper."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import networkx as nx\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import seaborn as sns\n",
    "\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Toy degree distributions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "save = True\n",
    "unlow = [2,4,3,3,2,2]\n",
    "unhigh = [5,5,5,5,5,5]\n",
    "\n",
    "with sns.plotting_context('poster'):\n",
    "    plt.figure()\n",
    "    sns.distplot(unlow, bins=np.arange(7)-0.5, norm_hist=True, kde=False)\n",
    "    sns.despine()\n",
    "    plt.ylim([0,1.0])\n",
    "    plt.yticks([0,0.2,0.4,0.6,0.8,1.0])\n",
    "    plt.xlim([0,6])\n",
    "    plt.xticks([0,1,2,3,4,5])\n",
    "    plt.ylabel('Probability')\n",
    "    plt.xlabel('Degree')\n",
    "    plt.tight_layout()\n",
    "    if save:\n",
    "        plt.savefig('unlow.pdf')\n",
    "        \n",
    "    plt.figure()\n",
    "    sns.distplot(unhigh, bins=np.arange(7)-0.5, norm_hist=True, kde=False)\n",
    "    sns.despine()\n",
    "    plt.ylim([0,1.0])\n",
    "    plt.yticks([0,0.2,0.4,0.6,0.8,1.0])\n",
    "    plt.xlim([0,6])\n",
    "    plt.xticks([0,1,2,3,4,5])\n",
    "    plt.ylabel('Probability')\n",
    "    plt.xlabel('Degree')\n",
    "    plt.tight_layout()\n",
    "    if save:\n",
    "        plt.savefig('unhigh.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.1"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "state": {},
    "version_major": 2,
    "version_minor": 0
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

